Plane quartics over $\mathbb{Q}$ with complex multiplication

We give examples of smooth plane quartics over $\mathbb{Q}$ with complex multiplication over $\overline{\mathbb{Q}}$ by a maximal order with primitive CM type. We describe the required algorithms as we go, these involve the reduction of period matrices, the fast computation of Dixmier-Ohno invariants, and reconstruction from these invariants. Finally, we discuss some of the reduction properties of the curves that we obtain.

==> anc/curves.txt <==
// CM Plane Quartics
// -----------------


// Curve X1 :

CMField1 := t^6 - 2*t^5 + 14*t^4 - 22*t^3 + 179*t^2 + 8*t + 883;

X1 := - 4169*x^4 - 956*x^3*y + 7440*x^3*z + 55770*x^2*y^2 + 43486*x^2*y*z + 42796*x^2*z^2 - 38748*x*y^3 - 30668*x*y^2*z + 79352*x*y*z^2 - 162240*x*z^3 + 6095*y^4 + 19886*y^3*z - 89869*y^2*z^2 - 1079572*y*z^3 - 6084*z^4;

I3 := 2 * 3 * 5 * 43 * 108879238253;
I6 := 169399522879639735642675685;
I9 := - 3451883208858200367766296793836129463828590;
J9 := 9379579877114903942373944829076497175658430;
I12 := 2^2 * 5^2 * 59 * 23125172177985775423 * 12268113861312502584169976688917527;
J12 := 2188988933113314283520164502070225706875058372804838354340;
I15 := 206312904766442611264326263105456163348489671078171559599911784463558850;
J15 := - 68238064206480206436761126706056917654990684040106220056665424306704850;
I18 := 176480432858326898362903339798666996252677833483668802576625770433807375416202878433900;
J18 := 6081448655632571279475658555682083199241830249999483798557403692256773108588428854700;
I21 := 3646692515477502182722502026877915402794506825773134061172688056842666297509067433734303339228400480;
J21 := - 25884342087165676463388274574534813560492183857828864694352854899123752485683118186946364838448876760;
I27 := - 2^57 * 3^27 * 5^12 * 7^9 * 37^14 * 15187^14;

DiscX1 := 13^18 / 2^27 / 3^27 * I27;


// Curve X2 :

CMField2 := t^6 + 15*t^4 + 2*t^3 + 156*t^2 - 48*t + 701;

X2 := 19*x^4 + 80*x^3*y - 54*x^3*z - 24*x^2*y^2 - 34*x^2*y*z + 77*x^2*z^2 - 88*x*y^3 - 28*x*y^2*z + 38*x*y*z^2 + 516*x*z^3 + 30*y^4 - 36*y^3*z - 135*y^2*z^2+ 452*y*z^3 + 4*z^4;

I3 := 2 * 3 * 31 * 494843;
I6 := - 299059435806715;
I9 := 5226396202828009046712270;
J9 := 1726647377255515353538530;
I12 := 2^2 * 11 * 19 * 343712144480012751134048524747;
J12 := 812050797230859836913786064215972;
I15 := - 33739037704279950000344686560604690654114;
J15 := - 14651316383302572781493380605556896943182;
I18 := 5019481438303257517906309937074747184615408987628;
J18 := - 1730440171379694518122258107939469886324141702868;
I21 := 117782474505790131706892024481357342462201949371871780512;
J21 := 2378715479951830457427499908134908876310878174859329061976;
I27 := 2^29 * 3^35 * 7^9 * 701^14;

DiscX2 := 1 / 2^27 / 3^27 * I27;


// Curve X3 :

CMField3 := t^6 - 16*t^5 - 17*t^4 + 538*t^3 + 4076*t^2 + 8816*t + 24389;

X3 := - 1210961*x^4 + 5202144*x^3*y + 408700*x^3*z - 2479108*x^2*y^2 + 1908050*x^2*y*z + 8367272*x^2*z^2 - 4393072*x*y^3 - 6944000*x*y^2*z + 6772756*x*y*z^2 + 10594064*x*z^3 + 4978166*y^4 - 8342100*y^3*z + 4611839*y^2*z^2+ 14080572*y*z^3 - 1387684*z^4;

I3 := 2 * 3^2 * 17 * 137 * 136407710705989;
I6 := 491334643772811172921592580036368541;
I9 := 157119891015775239745241153164083763985396731160595902922;
J9 := - 60690915634316687210870997296357866718774426679932240826;
I12 := - 2^2 * 3^2 * 7^3 * 17 * 186700785653 * 136149878072282929 * 1725701957040133489 * 16001863649069051756767;
J12 := 62902466608587507231305310351485991389311656477095656731112877907148756068;
I15 := - 1536192275646518656602584526535893777507408240061741735608101209147266290119929315303094715862;
J15 := 1482616959081352298937847096216577561414613999739718813596116917460874264949423124269673913734;
I18 := 16456114110759734894837862142527088592425711141468508331636358066947969447667340172213594636332065690315491908556;
J18 := - 908014068788213191147202805965720691756859953350896697519653478948861664203557433864365024291100001750511795956;
I21 := - 1153402141610557609252229338105209312975768787662119741380370225024364784369588486830029138661690004252472779550276159584993699872;
J21 := - 122442071043902248191405968791390453322139818059294603417252243481379606663635547650535838568731904270078348342570886144166093345272;
I27 := 2^29 * 3^36 * 5^36 * 7^7 * 233^14 * 356399^14;

DiscX3 := - 31^18 / 2^27 / 3^18 * I27;


// Curve X4 :

CMField4 := t^6 - 12*t^5 + 39*t^4 - 62*t^3 + 744*t^2 + 228*t + 3473;

X4 := - 4169*x^4 + 956*x^3*y - 7440*x^3*z + 55770*x^2*y^2 + 43486*x^2*y*z + 42796*x^2*z^2 + 38748*x*y^3 + 30668*x*y^2*z - 79352*x*y*z^2 + 162240*x*z^3 + 6095*y^4 + 19886*y^3*z - 89869*y^2*z^2 - 1079572*y*z^3 - 6084*z^4;

I3 := 2 * 3 * 5 * 43 * 108879238253;
I6 := 169399522879639735642675685;
I9 := - 3451883208858200367766296793836129463828590;
J9 := 9379579877114903942373944829076497175658430;
I12 := 2^2 * 5^2 * 59 * 23125172177985775423 * 12268113861312502584169976688917527;
J12 := 2188988933113314283520164502070225706875058372804838354340;
I15 := 206312904766442611264326263105456163348489671078171559599911784463558850;
J15 := - 68238064206480206436761126706056917654990684040106220056665424306704850;
I18 := 176480432858326898362903339798666996252677833483668802576625770433807375416202878433900;
J18 := 6081448655632571279475658555682083199241830249999483798557403692256773108588428854700;
I21 := 3646692515477502182722502026877915402794506825773134061172688056842666297509067433734303339228400480;
J21 := - 25884342087165676463388274574534813560492183857828864694352854899123752485683118186946364838448876760;
I27 := - 2^57 * 3^27 * 5^12 * 7^9 * 37^14 * 15187^14;

DiscX4 := 13^18 / 2^27 / 3^27 * I27;


// Curve X5 :

CMField5 := t^6 - 2*t^5 - 38*t^4 - 22*t^3 + 1115*t^2 + 3076*t + 9983;

X5 := 115*x^4 - 766*x^3*y - 1336*x^3*z + 1205*x^2*y^2 + 5178*x^2*y*z + 4040*x^2*z^2 + 8216*x*y^3 + 1322*x*y^2*z - 9484*x*y*z^2 + 1144*x*z^3 - 8094*y^4 + 9032*y^3*z + 9669*y^2*z^2 - 6292*y*z^3 - 4706*z^4;

I3 := 2 * 3 * 41 * 367 * 152899;
I6 := - 4697205782116511899;
I9 := 5740205737743553195747454087982;
J9 := 3118118421399269090696083491714;
I12 := 2^2 * 7^3 * 719 * 1543 * 274061 * 346439 * 576016112015236536559;
J12 := 196798601175836129237363663768751505701540;
I15 := - 213726088589405879716748375547507874249585654403842;
J15 := - 277844372199249330942818363144986212811873833644526;
I18 := 46294345636725920400466231644636118035466914733137179978443116;
J18 := - 6969866866691622520061830567400106903165417131711764446542676;
I21 := 79032228628259434302748128159026933489639280980910336007805668474493088;
J21 := 652795916648333881965441320067790831624735440036897044788081411385118168;
I27 := 2^29 * 3^51 * 7^7 * 37^14 * 127^14;

DiscX5 := 13^18 / 2^27 / 3^27 * I27;


// Curve X6 :

CMField6 := t^6 - 8*t^5 - 41*t^4 + 146*t^3 + 2108*t^2 + 5032*t + 14813;

X6 := 1444*x^4 - 3134924*x^3*y + 5002016*x^3*z + 2321857*x^2*y^2 + 2257732*x^2*y*z + 1585968*x^2*z^2 - 3166884*x*y^3 + 6283512*x*y^2*z + 1014570*x*y*z^2 - 4791852*x*z^3 + 3312514*y^4 - 7211392*y^3*z + 19540084*y^2*z^2- 10746888*y*z^3 + 4167513*z^4;

I3 := 2 * 3 * 313 * 6563 * 12097 * 67410751;
I6 := - 1040934907271765107413341891212244059;
I9 := 8085093578367223238394268114259925894859725117708413934702;
J9 := - 1011032787816224855890002335388486960084845636288483238846;
I12 := 2^2 * 7^3 * 10166507189 * 8465352310073 * 77367694856489659957 * 13766696720007394433231320344653;
J12 := 384367679093009388145095409444939317167803606591446146982718643980029042543780;
I15 := - 1200393222911937993813472402357239461250022533019424421427506483691019378291707593414027463784002;
J15 := 298426631705106832494260844095845812464501821275966131808836512383521824535845195356162077856594;
I18 := - 100128514383859234013575532959653219914675612888901684836157300245107553761231172988114536612718823303339176729564564;
J18 := - 15715222968411486657329642133288806569252710154750667079035826802291569980678260531957119285441666681592904788634196;
I21 := - 80637982146889720089720276924683043252687673921944508814926845850303795549703605874509489175970323333991179660570322500427795118308192;
J21 := 203142194170325674260136895647509270564014459177241705741898944801619437325882373299882072364271503127867895719232617330870763392410328;
I27 := 2^29 * 3^51 * 7^7 * 17^12 * 127^14 * 211^14 * 20707^14;

DiscX6 := 19^18 / 2^27 / 3^27 * I27;


// Curve X7 :

CMField7 := t^6 - 2*t^5 - 26*t^4 + 74*t^3 + 683*t^2 - 2192*t + 7883;

X7 := - 133225*x^4 - 68935944*x^3*y + 92175713*x^3*z - 21721369*x^2*y^2 + 2990226*x^2*y*z + 86699691*x^2*z^2 + 18547032*x*y^3 + 37568944*x*y^2*z + 108649086*x*y*z^2 - 259362054*x*z^3 + 35272208*y^4 + 266781024*y^3*z + 140110856*y^2*z^2 - 1192622568*y*z^3 + 173418831*z^4;

I3 := 2 * 3^2 * 5 * 2467473483989973079;
I6 := 477745771600514602857111138214025217405;
I9 := - 16243367125571936089351060364414587025934179848270120956072618;
J9 := 34613579165405934016767437725696531965930581443403491882722714;
I12 := 2^2 * 3^2 * 5 * 7^3 * 53 * 5081 * 89926127974276469 * 6267902275039727932246098990383382246329529794215923377;
J12 := 12274766772531914906944830249867825611341634021666048711310199241021750621949163620;
I15 := 1898431830739000854825112498268617376731358723416684036242326467882889815475646722034350822419800618294;
J15 := - 621331824684875256425951212308614987020838453707733934896113436862740359610286244847556260662238249958;
I18 := 2263462084572053082465462033038557495698104288710699455749910033905541227194227845909942123220326251244814722433481799985228;
J18 := 52700654662332988703039039016236360323355427282775986341400131265084461108231402537282014185495439280902187520946072360332;
I21 := 76493137481316295637074225814483986286933323443565521487020684309316373048524251865022327145243831266798778151161251847994059595715103822710304;
J21 := - 534944003565412967512473765712112072963495569095112839603730069412500124061543252288287431130351431279803916829500671820815678058898449902375816;
I27 := - 2^29 * 3^36 * 7^7 * 71^14 * 83^12 * 17665559^14;

DiscX7 := 7^18 * 73^18 / 2^27 / 3^18 * I27;


// Curve X8 :

CMField8 := t^6 - 4*t^5 + 15*t^4 - 38*t^3 + 232*t^2 - 4*t + 1177;

X8 := 11*x^4 - 8*x^3*y - 46*x^3*z + 216*x^2*y^2 + 306*x^2*y*z + 1636*x^2*z^2 - 144*x*y^3 + 304*x*y^2*z + 15726*x*y*z^2 + 7963*x*z^3 - 428*y^4 + 6840*y^3*z - 32779*y^2*z^2 - 16901*y*z^3 + 106789*z^4;

I3 := 2 * 3 * 139 * 193 * 479;
I6 := 665649073084325;
I9 := - 8036016206789606308032210;
J9 := - 4788756873984620556808830;
I12 := - 2^2 * 41061918377093679661807595325637;
J12 := - 1447858758240897787544291777038428;
I15 := 174085266450796676436903717540440511442046;
J15 := - 50658925799349210846928394118048609525102;
I18 := 5545813891859169110306442563205623040886063653228;
J18 := 3232756562435172275203938196036747058110441487532;
I21 := 2291523863359657155653173878231850954118559336709615634592;
J21 := 22983126534953059536080137214491414547163660222753732960216;
I27 := 2^43 * 3^27 * 7^15 * 499^14;

DiscX8 := 7^9 * 19^18 / 2^27 / 3^27 * I27;


// Curve X9 :

CMField9 := t^6 - 2*t^5 + 17*t^4 - 26*t^3 + 226*t^2 - 8*t + 1201;

X9 := 96128*x^4 + 232804*x^3*y + 5588*x^3*z + 51333*x^2*y^2 - 37020*x^2*y*z - 5791396*x^2*z^2 - 108416*x*y^3 - 49056*x*y^2*z - 6947226*x*y*z^2 - 214292*x*z^3 - 5880*y^4 - 581812*y^3*z + 2438436*y^2*z^2 + 1944852*y*z^3 + 87102093*z^4;

I3 := 2 * 3^2 * 5 * 17 * 41 * 55579 * 115505911;
I6 := 27144948439824062257362181108605;
I9 := 47228282710219751601231778375772898716022592883325570;
J9 := 20772952159173262335389024395552119944469322455877710;
I12 := 2^2 * 3^2 * 5^2 * 7^3 * 37 * 58231 * 327065146755204829 * 9833286820975314745977762205623073094243;
J12 := 13833318460140146753479160502036721983297545022434574434936657670771780;
I15 := 1641184789034618740183673005637042764086808088639784844297686550963094627645654309837250;
J15 := 139577346185870979254827142441362629837862154977175304844251462309446558916490466914350;
I18 := 720876825766343885391115109448446521046487989043142528462988080986256266587901148898062660821699741701100;
J18 := 139317845304090429203154391576857971307859793109519014254667097218464605253929437002468378650601315200300;
I21 := 58487801555503824567512399488029116396272334358376891250930698616829476026696575564290573810413770060980499879618249201120;
J21 := 846169392736596636362923170758648078603804129626129288274542745081311816323203087686032249430649149857343584066270727829160;
I27 := - 2^42 * 3^18 * 5^12 * 7^14 * 79^14 * 233^14 * 857^14;

DiscX9 := 13^18 / 2^27 / 3^18 * I27;


// Curve X10 :

CMField10 := t^6 - 2*t^5 + 21*t^4 - 26*t^3 + 210*t^2 - 148*t + 881;

X10 := 348*x^4 - 832*x^3*y - 4*x^3*z + 261*x^2*y^2 - 132*x^2*y*z - 1680*x^2*z^2 + 224*x*y^3 - 168*x*y^2*z + 1986*x*y*z^2 + 36*x*z^3 + 8*y^4 - 236*y^3*z + 404*y^2*z^2 + 428*y*z^3 + 1989*z^4;

I3 := 2 * 3^2 * 5 * 159540133;
I6 := 278148762999815805;
I9 := 2466768755344267342288245647106;
J9 := 1215321976647107004657422354382;
I12 := 2^2 * 3^4 * 5 * 7^3 * 73 * 12241 * 8634543084042254725226360489;
J12 := 28148530358212656557178172669497425777220;
I15 := 119192761340532388031123296155837706979478854784066;
J15 := 15255643323067278502685278428613924790031013726638;
I18 := 1978546948624036486196119802503718328811324617427160707977708;
J18 := 489673073143464254993450053187703338706377091199607034850092;
I21 := 6873270524020543179375608614579532194664921461722687805626093150821856;
J21 := 101423337264932898781138931925830500233717840058653884275971086192090280;
I27 := - 2^42 * 3^18 * 7^14 * 41^14 * 71^14;

DiscX10 := 1 / 2^27 / 3^18 * I27;


// Curve X11 :

CMField11 := t^6 - 2*t^5 + 5*t^4 + 4*t^3 + 292*t^2 - 512*t + 2848;

X11 := 245137*x^4 + 3134444*x^3*y - 405198*x^3*z + 13885332*x^2*y^2 - 4713906*x^2*y*z - 6576142*x^2*z^2 + 25220768*x*y^3 - 13466052*x*y^2*z - 40450004*x*y*z^2 + 6168379*x*z^3 + 16002624*y^4 - 12848080*y^3*z - 51202207*y^2*z^2 + 21339374*y*z^3 + 44888767*z^4;

I3 := 2 * 3^2 * 19531 * 64579 * 63003289;
I6 := 27223935207962219931148687142013;
I9 := 2074330082344825322243391412181122194029560186619555586;
J9 := 895369966886503258030225956230579755608463696638728142;
I12 := 2^2 * 3^2 * 7^3 * 17 * 79091458777 * 166214995218892143683259853 * 119527392543366860520767307193;
J12 := 2130046844170206334058157648681193430839715153331598491767257703480518212;
I15 := 897709501544769801768017524313756600019341744274285620150385959868651482086964224932667458;
J15 := 70678965925966178028363078062365642920665977279359268208860161265338580845033904425043374;
I18 := 1388916100924140881695818820533808386349843872914878120644049510707293096169826332309935851335399788414736876;
J18 := 257068077033451481373269606457098223474457570335570757937053875779325250486095085109339891242915246164939564;
I21 := 389435481517566820320520242336107520758558549777878534600156489895913395983230024026504187311250765631480118278481833478852064;
J21 := 5621130354529076917542012475355029205135623995581529871791634595264604311563615752918324397988852853219150404049144766406888616;
I27 := - 2^72 * 3^18 * 7^14 * 23^14 * 47^14 * 27527^14;

DiscX11 := 31^18 / 2^27 / 3^18 * I27;


// Curve X12 :

CMField12 := t^6 - 2*t^5 + 30*t^4 - 38*t^3 + 387*t^2 - 268*t + 2003;

X12 := - 2283766*x^4 - 40282205*x^3*y + 65256060*x^3*z + 86351004*x^2*y^2 - 44980176*x^2*y*z - 98227040*x^2*z^2 + 34948793*x*y^3 + 112406040*x*y^2*z - 10691928*x*y*z^2 - 811765633*x*z^3 - 46977843*y^4 + 27242836*y^3*z + 210065028*y^2*z^2 - 159829005*y*z^3 - 57425706*z^4;

I3 := 2^4 * 3^3 * 17471 * 472333 * 33066011882791;
I6 := - 141098082120047661567102675493604333986426895356680;
I9 := 1557474494066984616710112112821092628262383312724826756950396637823081868030632;
J9 := - 6979148971459743014215485496445775455124939413363678468437231419008378696464296;
I12 := 2^7 * 3^2 * 5^4 * 7^3 * 17 * 43 * 79 * 747669453799 * 3402155636717503493858158103 * 53004705190080041502253594098980472922121052212564677;
J12 := 3627653412109763038041689414782807144365611166566275820291891163259180934708147029584876463166251658280576;
I15 := 5224402959125526007841938754781212764893741250683844453331627066594856838012928942639728847173015744950655977881243898922882699584;
J15 := 2468132794761761743264558563344852568399502414820574611394478323738655232120563418414363678534680856328093463385544355147982020032;
I18 := - 162661925028646616880326965336149095590220480651626259833768317600203609219633214852366903139933722890795417116948548697429335039774931713803067422784610572480;
J18 := - 31114397415144675464878008941388097577901760570021748684237622074879148354323556058086450976463029060820447736227647666495410158511914912248583082338621545920;
I21 := - 1181139471778034659824278038709903875953008553776951048629891149654376772441271163327970588650954239795515092214719014124368532562878161320257690912230552646518951026496531833930715648;
J21 := - 19061375239608778563747005596078087236163747587111970627572339333248374553840668742831869595690072071458013273760668798582260832894688825641701735942426685374232133113594619458837232640;
I27 := 2^5 * 3^18 * 7^14 * 11^9 * 5711^14 * 73064203493^14;

DiscX12 := - 1 / 2^45 / 3^18 * I27;


// Curve X13 :

CMField13 := t^6 - 2*t^5 + 6*t^4 - 32*t^3 + 597*t^2 + 818*t + 6884;

X13 := 13741849*x^4 - 33952358*x^3*y - 12314654*x^3*z - 79058925*x^2*y^2 + 321820356*x^2*y*z - 449435767*x^2*z^2 + 24161786*x*y^3 + 58585032*x*y^2*z + 184173924*x*y*z^2 + 202615424*x*z^3 + 10642401*y^4 + 150598482*y^3*z + 136602159*y^2*z^2 - 6607170137*y*z^3 + 3720024064*z^4;

I3 := 2^3 * 3^2 * 17 * 571 * 1971368660864737;
I6 := 452412678911156563805425180431101111070;
I9 := 7205969683705650490079127657949943671675868690632302967677107529;
J9 := - 46595316190937121756663983423118646509219698728365863972314047237;
I12 := 2^10 * 3^2 * 5^3 * 4330489 * 277560648142265505416793529607 * 185043252664826338823135049962310634756589441;
J12 := 446742417199375846787148722506970254653023653983677848154260934871236809933712163960216;
I15 := - 1258005467749610697359171004442688429612836092825000994199911717258715026127894139789056084673891309229863;
J15 := - 17899341955421786890393535392804073118905427726229286579037397534117698834160505356043354332747657923717849;
I18 := - 5875444610581974011771237095539373990395208441478373494720030355042962027833602594104416344189118624371886270386077268751690378320;
J18 := - 914958053403045868772740323052330556326083455715871723163858559824778797824044817217136751872169224727767834780006304776813572880;
I21 := - 1386164855388906059743078739584817529020404182832846921604755350955470711460166484715497756927769815022322058901804621669613129393899824401804385383316;
J21 := - 11831099081672621361990230346887825376154532647153454105034654067989598780231432694941966447764177365905975754647691925048089488686916785519264559647480;
I27 := 2^20 * 3^18 * 11^9 * 547^14 * 11827^14 * 189169^14;

DiscX13 := 11^18 * 43^18 / 2^36 / 3^18 * I27;


// Curve X14 :

CMField14 := t^6 - 4*t^5 + 27*t^4 - 70*t^3 + 480*t^2 - 188*t + 3257;

X14 := 727950*x^4 - 1982567*x^3*y - 1449460*x^3*z + 2619975*x^2*y^2 - 7272852*x^2*y*z + 12943560*x^2*z^2 + 1222070*x*y^3 - 9541020*x*y^2*z - 10154664*x*y*z^2 + 31717821*x*z^3 + 3907465*y^4 + 7463256*y^3*z + 4691252*y^2*z^2 + 58884154*y*z^3 + 10671882*z^4;

I3 := 2^4 * 3^2 * 1267289857525990271;
I6 := - 189438297327704818783060991317328062536;
I9 := 2207264789233384173268905682907360168663725957133905642583400;
J9 := - 3074652964188008159046270200707821931409881858917900275773800;
I12 := 2^7 * 3^5 * 5^2 * 1249 * 220454065968713476287300416927 * 4135994260607773547412876660993629836388107;
J12 := 1838367008128282452747495186140343761746645168056517630987693744729772764073800320;
I15 := 43241314665113144916645050943615622634130383664012060969692755464390676543477940577129249195165053760;
J15 := 15378097941168810771751623612812693189470160232425716265154777066019826819756445858230884289752198080;
I18 := - 87918443231097343021266147516660271232810340472800756044084103801377213051341032016442975870735904902791699240038562488000;
J18 := - 9264778764158754500145266752688893290703442507306486931282800802905124152699681882868000471483939847637938774234796913600;
I21 := - 231741907422564377027285605874798664671825182737704310522481268724994346776385991659701431199145459123995447726122090629769982786146161287680;
J21 := - 4540076932292690136862201044710001657110545047751519361714679025065474354573485844040606806046724199805589287728135797722981947726161702845440;
I27 := 2^5 * 3^18 * 11^19 * 101^14 * 107^14 * 8378707^14;

DiscX14 := 19^18 / 2^45 / 3^18 * I27;


// Curve X15 :

CMField15 := t^6 - 4*t^5 + 51*t^4 - 134*t^3 + 1264*t^2 - 940*t + 12313;

X15 := x^4 - x^3*y + 2*x^3*z + 2*x^2*y*z + 2*x^2*z^2 - 2*x*y^2*z + 4*x*y*z^2 - y^3*z + 3*y^2*z^2 + 2*y*z^3 + z^4;

I3 := 2^5 * 3 * 23;
I6 := 31736;
I9 := 16435048440;
J9 := 10011935880;
I12 := 2^7 * 5^2 * 9091 * 201049;
J12 := 37568350955520;
I15 := 27749480601500000;
J15 := 6353595861847200;
I18 := 89640522426722664000;
J18 := 33409585789190164800;
I21 := 70797543750772175704320;
J21 := 1132636608363185263779840;
I27 := 2^5 * 3^27 * 19^7;

DiscX15 := 1 / 2^45 / 3^27 * I27;


// Curve X16 :

CMField16 := t^6 + 51*t^4 + 2*t^3 + 1092*t^2 - 120*t + 9197;

X16 := 66648606*x^4 - 10422787*x^3*y - 1171743077*x^3*z + 272093232*x^2*y^2 + 894539212*x^2*y*z + 1758438152*x^2*z^2 - 239684773*x*y^3 - 3355325973*x*y^2*z + 21854285561*x*y*z^2 + 213880974126*x*z^3 + 731104019*y^4 - 6282157788*y^3*z - 38790710054*y^2*z^2 + 288506848419*y*z^3 + 1153356733618*z^4;

I3 := 2^4 * 3 * 1487 * 3559 * 1812033031 * 907233414707;
I6 := 786342213864068173112218772006831485967632316408680232168;
I9 := 81071366429613028444312701236484928832766666329802453798573727248911547735994669916822712;
J9 := 47850345273499492629571601236486224384946127615256827788311356795960958499751562987324744;
I12 := 2^7 * 5^3 * 15187 * 389057 * 28836797034121 * 189518952204093534700155915242838402121410067 * 9431863145336754745913718855279876226810022161;
J12 := 32016342312768217077855743205112791918626775768907104850823126062661141299201672593946818000442402179951013309968757632;
I15 := 4034871886134597351370360853908592443075515860701157675254138933297164526922218333579910427462780240983103619725620022986966418971947395090215029568;
J15 := 827282448985837168473232730682799600070771641114621326466853542154198302660513248316969009886855332923612491224036200628651270912517852348432217024;
I18 := 2185214815064277391944738041188290060235230628302105534562893826907281138542073074525957401589771803951133656382628331295819468483342133269842891963557308703559540049392228700480;
J18 := 761504677722014509075058197534764874314003586517629326300597634759480844431258386194838536782353670455920065235334610895272155295631288831939674727785814558507588826148375494720;
I21 := 301079097109791016863744515502709654274668959587383516501653915623339647319549579818904136467347255798544253203960643240188159385531359484058387096096232387210781968120582276272004861648809648212814982376960;
J21 := 4631923737201889137986208248073741163118190738759946175629882862951934150048312034235880217358255637846192681903484686692948274982402103745377419539849011549353442492565382295109025080949608384033543067382784;
I27 := 2^5 * 3^35 * 19^7 * 37^14 * 79^14 * 13373064392147^14;

DiscX16 := 19^18 / 2^45 / 3^27 * I27;


// Curve X17 :

CMField17 := t^6 - 18*t^5 + 78*t^4 - 160*t^3 + 5205*t^2 + 5154*t + 72188;

X17 := 3717829*x^4 - 1434896*x^3*y + 19525079*x^3*z - 23623031*x^2*y^2 + 55253545*x^2*y*z + 168545160*x^2*z^2 + 36024736*x*y^3 - 64558785*x*y^2*z + 379342822*x*y*z^2 - 329255097*x*z^3 + 42096963*y^4 + 115245505*y^3*z - 817353798*y^2*z^2 + 498157725*y*z^3 - 34967215*z^4;

I3 := 2^3 * 3 * 7 * 6801959 * 228715129 * 376029107;
I6 := - 54973340157285161096694132330405136200437777103634;
I9 := 1420961401763651009785112268949913172913904674263107381489241138651286243979499;
J9 := 2046259242937990918062459666866918885324430976870922351049315421038717404889633;
I12 := 2^10 * 5^3 * 1092291167456848054839486412817075518228153397751645677218703516057151519646049222564574265149757681;
J12 := 164371612712784795077258699246846509271575983317961512816694534269263264222522262692932992360473166391960;
I15 := 6165193313888905394004955446214935118135649988191579502126073198013892658724872170504603160356974598046486450677118455072208463491;
J15 := - 8172300565350022184319761669366805437479168300314766263137897141280004348132551720221513666248987004207190435963250579763969295747;
I18 := 8391138024330959167331976002816590102246825103814247330125970547860842417627941726803975905529915308675556418221764319655830644299573148962959240110904989360;
J18 := 137354571022878752379936835962257903959780845917163503658007878803510572409349943215342602915587118211841378461415874364316801089850866399971081151291398640;
I21 := 92887358036735714088223310916384416783452894909188066192640415287577207955369281547306525061156593113826408582514458958615543805782706098065181508727963952964243879710527486227495748;
J21 := - 1097965703416243714894337490258175766496366847329946291524721321440734491814557950511547032471268306902574280630931408328369454108838182745724545891528892481970071558495521845002110376;
I27 := 2^20 * 3^77 * 19^7 * 1229^14 * 3913841117^14;

DiscX17 := 1 / 2^36 / 3^27 * I27;


// Curve X18 :

CMField18 := t^6 - 14*t^5 - 26*t^4 + 824*t^3 + 4277*t^2 - 40634*t + 259076;

X18 := 3278898472*x^4 + 35774613556*x^3*y - 172165788624*x^3*z - 42633841878*x^2*y^2 + 224611458828*x^2*y*z + 362086824567*x^2*z^2 + 6739276447*x*y^3 + 195387780024*x*y^2*z + 1153791743988*x*y*z^2 - 3461357269578*x*z^3 - 18110161476*y^4 - 549025255626*y^3*z - 482663555556*y^2*z^2 + 15534718882176*y*z^3 - 61875497274721*z^4;

I3 := 2^4 * 71 * 14587481 * 52419571 * 3247781950628503;
I6 := - 78267549980552580919786685904646289862479045870347782972351504972;
I9 := - 15435196761658250833803195802856363275902750490280306561623446476591570666923969109018070850197263953;
J9 := - 7941715280711964983344370263053419816510720581201979394602850456817144224066001626690852472634161811;
I12 := 2^8 * 5^2 * 13^3 * 113 * 978674390180651011423475689 * 5418491286338695449593600016638805063262021 * 2772964849245380127666271818839209405280906775281033513;
J12 := 25545260451247097076730372125178804573746060041220161431153077714449929960934814680865959594800573389723222155473686023875925261452592;
I15 := - 24885814945935830117726808628112651368691731101651682682065617084971690015643508575204991275941846082079929139117130237913744244108157575822365134537031435619209133122;
J15 := 53551426453837511573653623684259624551584981917156149012915047281518928797160594117403144903754370698627715694995525997548950705033190636801266419485009187879744443554;
I18 := - 16451696838775688590864308750212836979155919621701697531624281006033392911849424093208782410527666006222238636059650587468132946946921014520264719815384257185852514325097291618852164862608091725234040;
J18 := 104602510860819169448347320704311260278679582814790759704725311755723740324186736300723900365192385331386909829220325307677568142333389170734506355515897013641692639913725936468862778284547603836616840;
I21 := 5788374684451194537934905091700953084257980262088871884407536118630239161252525582895711787510817982475599424620697467611963177792737423026605657172514200902072662866727713717834226288468375521960510979839153237204536782607649177320;
J21 := 481424069857166173922277121644571064695412265982340559550313013053649456237149132750407993239010967185635137149557207915018312712079173910504914095735815357778509113931990380006085279484168835903613339173629305285186273377428068384624;
I27 := - 2^32 * 19^7 * 101^14 * 251^14 * 7468843725186901^14;

DiscX18 := 13^18 / 2^36 * I27;


// Curve X19 :

CMField19 := t^6 - 2*t^5 + 102*t^4 - 160*t^3 + 5845*t^2 - 206*t + 140932;

X19 := - 7*x^4 - 2*x^3*y + 16*x^3*z + 7*x^2*y^2 - 6*x^2*y*z - 8*x^2*z^2 + 10*x*y^3 + 14*x*y^2*z + 2*x*y*z^2 - 15*x*z^3 + y^4 + 10*y^3*z + 13*y^2*z^2 + 17*y*z^3 + 14*z^4;

I3 := 2^4 * 3 * 4079;
I6 := - 224881696;
I9 := 1698218303252307;
J9 := - 884124216869031;
I12 := 2^8 * 5 * 71 * 5882407 * 63326507;
J12 := 96468550755544950480;
I15 := 9466063682998245267171856;
J15 := - 4716095500503233743137552;
I18 := 2513809256701863537447399288264;
J18 := - 579841787659847814131198334264;
I21 := 1124634881054833517204188495156152;
J21 := 94864515857154249417868100019339600;
I27 := 2^20 * 3^27 * 11^14 * 43^7;

DiscX19 := 1 / 2^36 / 3^27 * I27;


// Curve X20 :

CMField20 := t^6 - 4*t^5 + 163*t^4 - 398*t^3 + 14336*t^2 - 24316*t + 544769;

X20 := 42978499*x^4 + 91609890*x^3*y + 226411413*x^3*z - 152950386*x^2*y^2 + 225973290*x^2*y*z + 64073952*x^2*z^2 + 26287800*x*y^3 + 11918208*x*y^2*z - 742181730*x*y*z^2 - 464894250*x*z^3 - 29463649*y^4 + 198058830*y^3*z - 144994689*y^2*z^2 - 208213515*y*z^3 + 85424183*z^4;

I3 := 2^5 * 88793 * 24601537 * 2356731958879;
I6 := - 191808277944527339029064853335446369221038196839544;
I9 := 1068409046848112548257540924456416489890950027443272843839371568268338534036200;
J9 := - 838011634978071141244637102154463909608298006918462299936182416331901066122600;
I12 := - 2^7 * 5^3 * 495410863 * 363294236796144821 * 2129126046961271426216081759660376977566453317309275231002652054605294109;
J12 := 13384595451443799208210765548331884380195697245844903979278162460422932132884370894053259199537231161600;
I15 := 2656541012532325022771309038641843363104236829679447434819842609585879996707814647829536497449729101508450194759386245981667908000;
J15 := - 1395621865900045829441539995583593816671289185774675435640730767075928133092312529587047853732579546014091863946860625444848836000;
I18 := 320706083939725592919089570879752488678217419481438920772813384095339834059613845468374270978356797347519700765797627337959913846972922834328914377796200000;
J18 := - 85802046367875935726284853006391267479374012637869867208181023066140215254970285402660137903937343114019088959380393410857578191428634311215658090086200000;
I21 := 1223707767713403572972977693506517606889382793011335605383119139726997497414229705174094508753567192013778738160141205604160503531545305577817113552099148034779686844741174417696000;
J21 := 17303751994305002162122056857532506345123138405615522662647461549257640663973019757137994850126828615797040408510886629936072358188445827989240065662965876683583406379516224540800000;
I27 := 2^5 * 67^7 * 1439^14 * 2739021126001^14;

DiscX20 := - 1 / 2^45 * I27;

